Energetics and scattering of gravitational two-body systems at fourth post-Minkowskian order

Upcoming observational runs of the LIGO-Virgo-KAGRA collaboration, and future gravitational-wave (GW) detectors on the ground and in space, require waveform models more accurate than currently available. High-precision waveform models can be developed by improving the analytical description of compact binary dynamics and completing it with numerical-relativity (NR) information. Here, we assess the accuracy of the recent results for the fourth post-Minkowskian (PM) conservative dynamics through comparisons with NR simulations for the circular-orbit binding energy and for the scattering angle. We obtain that the 4PM dynamics gives better agreement with NR than the 3PM dynamics, and that while the 4PM approximation gives comparable results to the third post-Newtonian (PN) approximation for bound orbits, it performs better for scattering encounters. Furthermore, we incorporate the 4PM results in effective-one-body (EOB) Hamiltonians, which improves the disagreement with NR over the 4PM-expanded Hamiltonian from $\sim 40\%$ to $\sim 10\%$, or $\sim 3\%$ depending on the EOB gauge, for an equal-mass binary, two GW cycles before merger. Finally, we derive a 4PN-EOB Hamiltonian for hyperbolic orbits, and compare its predictions for the scattering angle to NR, and to the scattering angle of a 4PN-EOB Hamiltonian computed for elliptic orbits.

==> anc/Hamiltonians_4PM_EOB.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Energetics and scattering of gravitational two-body systems at fourth post-Minkowskian order"*)


(* ::Text:: *)
(*by Mohammed Khalil, Alessandra Buonanno, Jan Steinhoff, Justin Vines*)
(**)
(*This file  contains the 6PN Hamiltonian in isotropic gauge,  the two 4PM-EOB Hamiltonians considered in the paper, and the 4PN-EOB Hamiltonian for hyperbolic orbits*)


(*
Notation:
M = m1 + m2 is the total mass
\[Nu] = m1 m2 / M^2 is the symmetric mass ratio 
\[Mu] = m1 m2 / M is the reduced mass
\[Epsilon] = 1 is a PN counting parameter
u = 1 / r, with r scaled by M
p is the total momentum scaled by \[Mu]
pr is the radial momentum scaled by \[Mu]
l is the angular momentum scaled by M \[Mu]
*)


(* ::Section::Closed:: *)
(*6PN Hamiltonian in isotropic gauge*)


(* 
6PN Hamiltonian in isotropic gauge, obtained by canonically transforming the 
6PN EOB Hamiltonian of Ref. [Bini, Damour, Geralico arXiv:2004.05407].
The Hamiltonian contains 2 unknowns at 5PN and 4 unknowns at 6PN, all at
O(G^5) and higher PM orders.
*)
H6PNiso = p^2/2 - G/r + \[Epsilon]^2*((G*p^2*(-3/2 - \[Nu]))/r + 
   p^4*(-1/8 + (3*\[Nu])/8) + (G^2*(1/2 + \[Nu]/2))/r^2) + 
 1/(\[Epsilon]^2*\[Nu]) + \[Epsilon]^4*((G^3*(-1/4 - (3*\[Nu])/2))/r^3 + 
   (G*p^4*(5/8 - (5*\[Nu])/2 - \[Nu]^2))/r + 
   p^6*(1/16 - (5*\[Nu])/16 + (5*\[Nu]^2)/16) + 
   (G^2*p^2*(5/2 + (27*\[Nu])/4 + (3*\[Nu]^2)/4))/r^2) + 
 \[Epsilon]^6*((G^3*p^2*(-25/8 - (65*\[Nu])/4 - (107*\[Nu]^2)/8))/r^3 + 
   (G*p^6*(-7/16 + (21*\[Nu])/8 - 3*\[Nu]^2 - \[Nu]^3))/r + 
   (G^4*(1/8 + (271/24 - (41*Pi^2)/64)*\[Nu] + (7*\[Nu]^2)/4 - \[Nu]^3/8))/
    r^4 + p^8*(-5/128 + (35*\[Nu])/128 - (35*\[Nu]^2)/64 + 
     (35*\[Nu]^3)/128) + (G^2*p^4*(-27/16 + (147*\[Nu])/16 + 
      (111*\[Nu]^2)/8 + (15*\[Nu]^3)/16))/r^2) + 
 \[Epsilon]^8*(p^10*(7/256 - (63*\[Nu])/256 + (189*\[Nu]^2)/256 - 
     (105*\[Nu]^3)/128 + (63*\[Nu]^4)/256) + 
   (G^3*p^4*(105/32 - (2589*\[Nu]^2)/32 - (487*\[Nu]^3)/16 + 
      \[Nu]*(-2872367/2400 + (233388968*Log[2])/75 + (16351713*Log[3])/160 - 
        (405859375*Log[5])/288)))/r^3 + 
   (G*p^8*(45/128 + (51*\[Nu]^2)/8 - 3*\[Nu]^3 - \[Nu]^4 + 
      \[Nu]*(-294051/2800 + (10834496*Log[2])/45 + (6591861*Log[3])/700 - 
        (27734375*Log[5])/252)))/r + 
   (G^2*p^6*(13/8 + (453*\[Nu]^2)/32 + (337*\[Nu]^3)/16 + (35*\[Nu]^4)/32 + 
      \[Nu]*(9062513/16800 - (21212984*Log[2])/15 - (282031389*Log[3])/5600 + 
        (1296484375*Log[5])/2016)))/r^2 + 
   (G^4*p^2*(105/32 + (2957/48 - (41*Pi^2)/64)*\[Nu]^2 + (27*\[Nu]^3)/2 - 
      (5*\[Nu]^4)/16 + \[Nu]*(4086409/3600 + (148*EulerGamma)/15 - 
        (29665*Pi^2)/12288 - (680106004*Log[2])/225 - (37122381*Log[3])/400 + 
        (196484375*Log[5])/144 - (74*Log[r])/15)))/r^4 + 
   (G^5*(-1/16 + (-1849/48 + (287*Pi^2)/128)*\[Nu]^2 - (5*\[Nu]^3)/8 + 
      \[Nu]*(-334259/720 + (44*EulerGamma)/15 + (76645*Pi^2)/12288 + 
        (5421492*Log[2])/5 + (631071*Log[3])/20 - (1953125*Log[5])/4 - 
        (22*Log[r])/15)))/r^5) + \[Epsilon]^10*
  (p^12*(-21/1024 + (231*\[Nu])/1024 - (231*\[Nu]^2)/256 + 
     (1617*\[Nu]^3)/1024 - (1155*\[Nu]^4)/1024 + (231*\[Nu]^5)/1024) + 
   (G*p^10*(-77/256 + (95*\[Nu]^3)/8 - (5*\[Nu]^4)/2 - \[Nu]^5 + 
      \[Nu]^2*(-18236/35 + (10834496*Log[2])/9 + (6591861*Log[3])/140 - 
        (138671875*Log[5])/252) + \[Nu]*(1212079/22400 - 
        (5417248*Log[2])/45 - (6591861*Log[3])/1400 + (27734375*Log[5])/
         504)))/r + (G^2*p^8*(-425/256 + (2625*\[Nu]^3)/256 + 
      (7107*\[Nu]^4)/256 + (315*\[Nu]^5)/256 + 
      \[Nu]^2*(48228101/13440 - (2125906693*Log[2])/378 + 
        (242787134673*Log[3])/286720 + (3671798828125*Log[5])/1548288 - 
        (96889010407*Log[7])/221184) + \[Nu]*(82224409/53760 - 
        (249145033*Log[2])/60 - (103980982797*Log[3])/229376 + 
        (12166079921875*Log[5])/6193152 + (96889010407*Log[7])/884736)))/
    r^2 + (G^3*p^6*(-273/64 - (1527*\[Nu]^3)/8 - (6607*\[Nu]^4)/128 + 
      \[Nu]*(-4523914911/627200 + (2922687496621*Log[2])/132300 + 
        (13469503195629*Log[3])/5734400 - (150369012359375*Log[5])/14450688 - 
        (2588320706587*Log[7])/4423680) + 
      \[Nu]^2*(-5713223/560 + (105895904239*Log[2])/13230 - 
        (10808816520303*Log[3])/2007040 - (28119126171875*Log[5])/10838016 + 
        (2588320706587*Log[7])/1105920)))/r^3 + 
   (G^4*p^4*(-165/32 + (56249/192 - (41*Pi^2)/64)*\[Nu]^3 + 
      (2055*\[Nu]^4)/64 - (35*\[Nu]^5)/64 + 
      \[Nu]^2*(72508549/5040 + (296*EulerGamma)/15 - (27697*Pi^2)/6144 - 
        (9735062548*Log[2])/33075 + (14337306321183*Log[3])/1254400 - 
        (2701666015625*Log[5])/1354752 - (650540498447*Log[7])/138240 - 
        (148*Log[r])/15) + \[Nu]*(976047931/78400 + (107*EulerGamma)/70 - 
        (10889*Pi^2)/4096 - (526259559517*Log[2])/13230 - 
        (641012819877*Log[3])/143360 + (33874913921875*Log[5])/1806336 + 
        (650540498447*Log[7])/552960 - (107*Log[r])/140)))/r^4 + 
   (G^6*(1/32 + (231/4 - (861*Pi^2)/256)*\[Nu]^3 - (9*\[Nu]^4)/16 + 
      \[Nu]^5/16 + \[Nu]^2*(36418777/12600 + a6nu2/2 - d5nu2/10 - 
        16*EulerGamma - (470833*Pi^2)/15360 + (20328287816*Log[2])/4725 + 
        (318689572689*Log[3])/89600 - (250390234375*Log[5])/96768 - 
        (96889010407*Log[7])/69120 + 8*Log[r]) + 
      \[Nu]*(195158813/126000 - (16117*EulerGamma)/525 + 
        (408679*Pi^2)/15360 - (6436618253*Log[2])/945 - 
        (413698120929*Log[3])/358400 + (425336828125*Log[5])/129024 + 
        (96889010407*Log[7])/276480 + (16117*Log[r])/1050)))/r^6 + 
   (G^5*p^2*(-49/16 + (-6461/48 + (1189*Pi^2)/512)*\[Nu]^3 - (35*\[Nu]^4)/8 + 
      \[Nu]^2*(-1946727/200 + d5nu2/10 - (946*EulerGamma)/15 + 
        (963243*Pi^2)/40960 - (1321721762*Log[2])/175 - 
        (940260436659*Log[3])/89600 + (172165234375*Log[5])/32256 + 
        (96889010407*Log[7])/23040 + (473*Log[r])/15) + 
      \[Nu]*(-66861623/7875 - (127891*EulerGamma)/1050 + 
        (915959*Pi^2)/61440 + (274845985979*Log[2])/9450 + 
        (268234748343*Log[3])/71680 - (5343159203125*Log[5])/387072 - 
        (96889010407*Log[7])/92160 + Log[131072] + (127891*Log[r])/2100)))/
    r^5) + \[Epsilon]^12*(p^14*(33/2048 - (429*\[Nu])/2048 + 
     (2145*\[Nu]^2)/2048 - (1287*\[Nu]^3)/512 + (3003*\[Nu]^4)/1024 - 
     (3003*\[Nu]^5)/2048 + (429*\[Nu]^6)/2048) + 
   (G*p^12*(273/1024 + (75*\[Nu]^4)/4 - (3*\[Nu]^5)/2 - \[Nu]^6 + 
      \[Nu]^3*(-218307/140 + (10834496*Log[2])/3 + (19775583*Log[3])/140 - 
        (138671875*Log[5])/84) + \[Nu]*(-1860381/44800 + 
        (1354312*Log[2])/15 + (19775583*Log[3])/5600 - 
        (27734375*Log[5])/672) + \[Nu]^2*(10614711/22400 - 
        (5417248*Log[2])/5 - (59326749*Log[3])/1400 + (27734375*Log[5])/56)))/
    r + (G^2*p^10*(441/256 - (2505*\[Nu]^4)/256 + (17175*\[Nu]^5)/512 + 
      (693*\[Nu]^6)/512 + \[Nu]^3*(1752882443/134400 - (50772177511*Log[2])/
         3780 + (15140243287719*Log[3])/2867200 + (15746212109375*Log[5])/
         3096576 - (1065779114477*Log[7])/442368) + 
      \[Nu]*(-29016839/35840 + (154094423*Log[2])/72 + (527065116993*Log[3])/
         2293760 - (12533579921875*Log[5])/12386304 - (96889010407*Log[7])/
         1769472) + \[Nu]^2*(930216823/107520 - (188966394467*Log[2])/7560 - 
        (7125985899279*Log[3])/2293760 + (147239183828125*Log[5])/12386304 + 
        (484445052035*Log[7])/589824)))/r^2 + 
   (G^3*p^8*(2805/512 - (168131*\[Nu]^4)/512 - (19425*\[Nu]^5)/256 + 
      \[Nu]*(-3456473588783/304819200 + (369057536315537*Log[2])/9185400 + 
        (607401830370627*Log[3])/80281600 - (44240036362654375*Log[5])/
         2341011456 - (1267373911442149*Log[7])/429981696) + 
      \[Nu]^3*(-5539742599/120960 + (38790406370519*Log[2])/1786050 - 
        (244047465883413*Log[3])/10035200 + (1009279694921875*Log[5])/
         877879296 + (453841966033589*Log[7])/89579520) + 
      \[Nu]^2*(-180308862367/2822400 + (116606471572979*Log[2])/1071630 - 
        (448065058976289*Log[3])/40140800 - (181279182489765625*Log[5])/
         3511517184 + (3680972377512689*Log[7])/358318080)))/r^3 + 
   (G^6*p^2*(21/8 + (5023/32 - (369*Pi^2)/128)*\[Nu]^4 - (143*\[Nu]^5)/32 + 
      (7*\[Nu]^6)/32 + \[Nu]^2*(1005115902851/10584000 + a6nu2/3 - 
        (13*d5nu2)/15 + d6nu2/12 + (1659449*EulerGamma)/1575 - 
        (6887261*Pi^2)/215040 - (13*q45nu2)/140 + (24160889328469*Log[2])/
         178605 + (723938531416497*Log[3])/5017600 - 
        (7471774676328125*Log[5])/146313216 - (1305683769662027*Log[7])/
         14929920 - 8*Log[131072] - (1659449*Log[r])/3150) + 
      \[Nu]*(2143154727173/74088000 + (4816526*EulerGamma)/6615 + 
        (15425463449*Pi^2)/165150720 + (45303*Pi^4)/1048576 - 
        (456290934488798*Log[2])/2679075 - (203757493736997*Log[3])/5017600 + 
        (3821078278116875*Log[5])/48771072 + (841137161945941*Log[7])/
         44789760 - (20*Log[131072])/3 - (2408263*Log[r])/6615) + 
      \[Nu]^3*(3280112107/75600 + a6nu2/2 - (7*d5nu2)/10 + 
        (2888*EulerGamma)/15 - (2766697*Pi^2)/30720 - (32704207831196*Log[2])/
         297675 - (46036424417049*Log[3])/1254400 + (92456326953125*Log[5])/
         36578304 + (215522683006771*Log[7])/3732480 - (1444*Log[r])/15)))/
    r^6 + (G^7*(-1/64 + (-3689/96 + (287*Pi^2)/128)*\[Nu]^4 + 
      (7*\[Nu]^5)/16 + \[Nu]^2*(-23146925251/1512000 - (31*a6nu2)/12 + 
        a7nu2/2 + (31*d5nu2)/60 - d6nu2/12 + (383408*EulerGamma)/1575 - 
        (5395271*Pi^2)/40960 + q45nu2/20 - (1376182306486*Log[2])/25515 - 
        (391558052673*Log[3])/10240 + (206506345234375*Log[5])/10450944 + 
        (182639174320183*Log[7])/7464960 - (191704*Log[r])/1575) + 
      \[Nu]*(-2718915803/2646000 + (2133917*EulerGamma)/14175 - 
        (5018970821*Pi^2)/28311552 - (5647049*Pi^4)/1048576 + 
        (11991470670629*Log[2])/382725 + (1359459874197*Log[3])/143360 - 
        (291621467663125*Log[5])/20901888 - (44550583896035*Log[7])/8957952 - 
        Log[524288] - (2133917*Log[r])/28350) + 
      \[Nu]^3*(-744475451/75600 - (7*a6nu2)/4 + a7nu3/2 + (9*d5nu2)/20 + 
        (596*EulerGamma)/15 + (4755179*Pi^2)/61440 + (605485627996*Log[2])/
         14175 + (409003519851*Log[3])/22400 - (3589521484375*Log[5])/
         653184 - (9785790051107*Log[7])/466560 - (298*Log[r])/15)))/r^7 + 
   (G^4*p^6*(2275/256 + (146987/192 - (41*Pi^2)/64)*\[Nu]^4 + 
      (1855*\[Nu]^5)/32 - (105*\[Nu]^6)/128 + 
      \[Nu]^3*(5104603957/60480 + (148*EulerGamma)/5 - (25729*Pi^2)/4096 - 
        (2348423027149*Log[2])/51030 + (8674336284777*Log[3])/286720 - 
        (2232609748046875*Log[5])/125411328 + (250707235071713*Log[7])/
         17915904 - (74*Log[r])/5) + \[Nu]*(3571766093993/76204800 + 
        (5827*EulerGamma)/504 - (2337139*Pi^2)/25165824 - 
        (616925145960877*Log[2])/3214890 - (144912376553769*Log[3])/4014080 + 
        (52541416380715625*Log[5])/585252864 + (1554400159532395*Log[7])/
         107495424 - (5827*Log[r])/1008) + \[Nu]^2*(2714234991803/16934400 - 
        (197*EulerGamma)/70 - (104939*Pi^2)/16384 - (126132398166437*Log[2])/
         1071630 + (763693932388383*Log[3])/8028160 + 
        (204623745011171875*Log[5])/3511517184 - (4304025048065071*Log[7])/
         71663616 + (197*Log[r])/140)))/r^4 + 
   (G^5*p^4*(891/128 + (-458303/768 + (2501*Pi^2)/1024)*\[Nu]^4 - 
      (1035*\[Nu]^5)/128 + \[Nu]*(-12635348451373/197568000 - 
        (3191999*EulerGamma)/29400 + (23929401387*Pi^2)/293601280 + 
        (345079756620173*Log[2])/1190700 + (2379761187413283*Log[3])/
         40140800 - (7512099894456875*Log[5])/55738368 - 
        (334452591435529*Log[7])/13271040 - Log[32] + (3191999*Log[r])/
         58800) + \[Nu]^3*(-4261325087/50400 + d5nu2/5 - 
        (1377*EulerGamma)/10 + (20480227*Pi^2)/491520 + 
        (20144181803933*Log[2])/198450 + (17980625903769*Log[3])/2508800 + 
        (130599194921875*Log[5])/8128512 - (44333642904803*Log[7])/829440 + 
        (1377*Log[r])/20) + \[Nu]^2*(-374278051937/2016000 - d5nu2/20 - 
        (52853*EulerGamma)/140 + (13402395*Pi^2)/229376 + (3*q45nu2)/70 - 
        (1485741193231*Log[2])/33075 - (149505862366359*Log[3])/802816 + 
        (35661112859375*Log[5])/3096576 + (16472302023793*Log[7])/147456 + 
        Log[4398046511104] + (52853*Log[r])/280)))/r^5)


(* ::Section::Closed:: *)
(*4PM-EOB Hamiltonians*)


(* The Hamiltonians are expressed in terms of the Schwarzschild Hamiltonian
	Hs = Sqrt[(1 - 2*u)*(1 + pr^2*(1 - 2*u) + l^2*u^2)] *)


(* ::Subsection::Closed:: *)
(*in the PS gauge (Eq. (17) in the paper)*)


Eeff2PM = Hs + (3*(-1 + 5*Hs^2)*u^2*(-1 + Sqrt[1 + 2*(-1 + Hs)*\[Nu]]))/
     (4*Hs*Sqrt[1 + 2*(-1 + Hs)*\[Nu]])
q2PM = (3*(-1 + 5*Eeff2PM^2)*(-1 + Sqrt[1 + 2*(-1 + Eeff2PM)*\[Nu]]))/
    (2*Sqrt[1 + 2*(-1 + Eeff2PM)*\[Nu]])
q3PM = (8*Hs*(-25 + 11*Hs^2 + 14*Hs^4)*\[Nu] + 9*(1 - 7*Hs^2 + 10*Hs^4)*
      Sqrt[1 + 2*(-1 + Hs)*\[Nu]] - 9*(1 - 7*Hs^2 + 10*Hs^4)*
      (1 + 2*(-1 + Hs)*\[Nu]) + 48*Sqrt[-1 + Hs^2]*(-3 - 12*Hs^2 + 4*Hs^4)*
      \[Nu]*ArcSinh[Sqrt[-1 + Hs]/Sqrt[2]])/(6*(-1 + Hs^2)*
     (1 + 2*(-1 + Hs)*\[Nu]))
q4PM = (7*(169 + 380*Hs^2)*\[Nu]*EllipticE[(-1 + Hs)/(1 + Hs)]^2)/
     (8*(-1 + Hs)*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
    ((1183 + 2929*Hs + 2660*Hs^2 + 1200*Hs^3)*\[Nu]*
      EllipticE[(-1 + Hs)/(1 + Hs)]*EllipticK[(-1 + Hs)/(1 + Hs)])/
     (4*(-1 + Hs^2)*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    ((834 + 2095*Hs + 1200*Hs^2)*\[Nu]*EllipticK[(-1 + Hs)/(1 + Hs)]^2)/
     (4*(-1 + Hs^2)*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    (2*Hs*(-852 - 283*Hs^2 - 140*Hs^4 + 75*Hs^6)*\[Nu]*Log[Hs])/
     (3*(-1 + Hs^2)*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    ((42 + 228*Hs + 51*Hs^2 + 180*Hs^3 + 100*Hs^4 - 25*Hs^6)*\[Nu]*
      Log[1 + Hs]^2)/(4*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    (\[Nu]*Log[1 + Hs]*(-150*Hs^7 + Hs^5*(832 - 180*Log[2]) + 
       Hs^3*(1478 - 48*Log[2]) + 75*Hs^8*Log[2] + 12*Hs*(420 + 19*Log[2]) + 
       4*(76 + 39*Log[2]) + Hs^2*(272 + 897*Log[2]) - 
       3*Hs^6*(25*Log[2] + 6*Log[32]) - 9*Hs^4*(117*Log[2] - 
         2*(68 + Log[32])) - 3*(5 - 76*Hs + 145*Hs^2 + 16*Hs^3 - 185*Hs^4 + 
         60*Hs^5 + 35*Hs^6)*Log[-1 + Hs^2]))/(6*(-1 + Hs^2)*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    (-45*\[Nu] + 207*Hs^2*\[Nu] - 1471*Hs^4*\[Nu] + 13349*Hs^6*\[Nu] + 
      3600*Hs^16*\[Nu]*(1 + Log[2]) + 8*Hs^8*\[Nu]*(8053 + 228*Pi^2 - 
        600*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 5112*Log[2] - 342*Log[2]^2) - 
      16*Hs^10*\[Nu]*(941 + 138*Pi^2 - 1032*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 
        1707*Log[2] - 207*Log[2]^2) - 16*Hs^12*\[Nu]*(-1747 + 66*Pi^2 + 
        228*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 429*Log[2] - 99*Log[2]^2) - 
      300*Hs^17*\[Nu]*(2*Pi^2 + 3*Log[2]^2) + 120*Hs^15*\[Nu]*
       (36 + 16*Pi^2 - 42*Log[2] + 3*Log[2]^2) + 16*Hs^14*\[Nu]*
       (90*Pi^2 - 504*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] - 
        5*(442 + 129*Log[2] + 27*Log[2]^2)) + 
      Hs^7*(315 + 216*(1 + 2*(-1 + Hs)*\[Nu]) - 
        369*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) + 54*Sqrt[1 + 2*(-1 + Hs)*\[Nu]]*
         (-3 + 32*Sqrt[-1 + Hs^2]*\[Nu]*Log[2]) + 
        \[Nu]*(-38135 - 288*Pi^2 + 34920*Log[2] + 2232*Log[2]^2)) + 
      3*Hs^13*(-3465 - 2160*(1 + 2*(-1 + Hs)*\[Nu]) + 
        4275*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) + 18*Sqrt[1 + 2*(-1 + Hs)*\[Nu]]*
         (75 + 128*Sqrt[-1 + Hs^2]*\[Nu]*Log[2]) + 
        \[Nu]*(11083 - 1712*Pi^2 - 10824*Log[2] + 8472*Log[2]^2)) + 
      Hs^9*(-5985 - 2160*(1 + 2*(-1 + Hs)*\[Nu]) + 
        6363*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) + 54*Sqrt[1 + 2*(-1 + Hs)*\[Nu]]*
         (33 + 32*Sqrt[-1 + Hs^2]*\[Nu]*Log[2]) + 
        \[Nu]*(-32177 - 2520*Pi^2 + 47160*Log[2] + 18972*Log[2]^2)) - 
      Hs^11*(-16065 - 6696*(1 + 2*(-1 + Hs)*\[Nu]) + 
        17091*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) + 90*Sqrt[1 + 2*(-1 + Hs)*\[Nu]]*
         (63 + 256*Sqrt[-1 + Hs^2]*\[Nu]*Log[2]) + 
        \[Nu]*(25145 - 6624*Pi^2 + 44568*Log[2] + 46080*Log[2]^2)) + 
      12*Hs^7*(-1 + Hs^2)*\[Nu]*(1151 + Hs^4*(339 - 1110*Log[2]) + 
        30*Log[2] + 210*Hs^6*(1 + Log[2]) + 24*Hs^5*(-23 + 15*Log[2]) - 
        24*Hs*(139 + 19*Log[2]) + Hs^2*(3148 + 870*Log[2]) + 
        48*Hs^3*(-19 + Log[4]))*Log[-1 + Hs^2])/(144*Hs^7*(-1 + Hs^2)^2*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - (8*(3 + 3*Hs^2 - 40*Hs^4 + 12*Hs^6)*
      \[Nu]*Log[Sqrt[-1 + Hs] + Sqrt[1 + Hs]])/((-1 + Hs^2)^(3/2)*
      (1 + 2*(-1 + Hs)*\[Nu])) + 
    ((-4*Hs*(-6 - 41*Hs^2 + 30*Hs^4)*\[Nu]*Log[1 + Hs])/
       ((-1 + Hs^2)^(3/2)*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
      (Hs*(-3 + 2*Hs^2)*\[Nu]*(1151 - 3504*Hs - 576*Hs^3 - 720*Hs^5 + 
         Hs^4*(339 - 1110*Log[2]) + 30*Log[2] + 210*Hs^6*(1 + Log[2]) + 
         Hs^2*(3148 + 870*Log[2]) - 3*(-11 + 41*Hs^2 - 65*Hs^4 + 35*Hs^6)*
          Log[-1 + Hs^2]))/(12*(-1 + Hs^2)^(5/2)*(1 + 2*(-1 + Hs)*\[Nu])^
         (3/2)))*Log[Hs + Sqrt[-1 + Hs]*Sqrt[1 + Hs]] - 
    (Hs^2*(3 - 2*Hs^2)^2*(11 - 30*Hs^2 + 35*Hs^4)*\[Nu]*
      Log[Hs + Sqrt[-1 + Hs]*Sqrt[1 + Hs]]^2)/(8*(-1 + Hs^2)^3*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
    ((1 + Hs)*(12 + 64*Hs + 65*Hs^2 - 5*Hs^3 - 25*Hs^4 + 25*Hs^5)*\[Nu]*
      PolyLog[2, (1 - Hs)/2])/(2*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    (2*Hs*(12 - 57*Hs + 82*Hs^2 - 7*Hs^3 - 60*Hs^4 + 30*Hs^5)*\[Nu]*
      PolyLog[2, -Sqrt[(-1 + Hs)/(1 + Hs)]])/((-1 + Hs^2)^(3/2)*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
    (2*Hs*(12 - 57*Hs + 82*Hs^2 - 7*Hs^3 - 60*Hs^4 + 30*Hs^5)*\[Nu]*
      PolyLog[2, Sqrt[(-1 + Hs)/(1 + Hs)]])/((-1 + Hs^2)^(3/2)*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + ((20 + 111*Hs^2 + 30*Hs^4 - 25*Hs^6)*
      \[Nu]*PolyLog[2, (1 - Hs)/(1 + Hs)])/(1 + 2*(-1 + Hs)*\[Nu])^(3/2)
\[CapitalDelta]4PNPS = ((-1 + Hs^2)*\[Nu]*(-325668 + 17760*EulerGamma - 
       39066304*Log[2] + 10644129*Log[3] + 9765625*Log[5]))/(900*r^4) + 
    ((-1 + Hs^2)^3*\[Nu]*(-123240 - 42460416*Log[2] + 12594933*Log[3] + 
       9765625*Log[5]))/(1440*r^2) + 
    ((-1 + Hs^2)^2*\[Nu]*(-1894008 - 451184384*Log[2] + 129026439*Log[3] + 
       107421875*Log[5]))/(7200*r^3) + (((-19096 + 615*Pi^2)*\[Nu]^2)/192 + 
      (9*\[Nu]^3)/4 + \[Nu]*((136*EulerGamma)/3 - (29917*Pi^2)/6144 + 
        (-68998 - 36710784*Log[2] + 9550629*Log[3] + 9765625*Log[5])/3600))/
     r^5 - (148*(-1 + Hs^2)*\[Nu]*Log[-1 + Hs^2])/(15*r^4) + 
    ((-68*\[Nu])/(3*r^5) - (148*(-1 + Hs^2)*\[Nu])/(15*r^4))*Log[r]
HeffPS = Sqrt[(1 - 2*u)*(1 + pr^2*(1 - 2*u) + l^2*u^2) + 
     (1 - 2*u)*(q2PM*u^2 + q3PM*u^3 + q4PM*u^4 + \[CapitalDelta]4PNPS)]


(* ::Subsection::Closed:: *)
(*in the PS* gauge (Eq. (18) in the paper)*)


Eeff2PM = Hs + (3*(-1 + 5*Hs^2)*u^2*(1 + pr^2 + l^2*u^2)*
      (-1 + Sqrt[1 + 2*(-1 + Hs)*\[Nu]]))/(4*Hs^3*Sqrt[1 + 2*(-1 + Hs)*\[Nu]])
a2PM = (3*(-1 + 5*Eeff2PM^2)*(-1 + Sqrt[1 + 2*(-1 + Eeff2PM)*\[Nu]]))/
    (2*Eeff2PM^2*Sqrt[1 + 2*(-1 + Eeff2PM)*\[Nu]])
a3PM = (8*Hs*(-25 + 11*Hs^2 + 14*Hs^4)*\[Nu] + 9*(5 - 31*Hs^2 + 30*Hs^4)*
      Sqrt[1 + 2*(-1 + Hs)*\[Nu]] - 9*(5 - 31*Hs^2 + 30*Hs^4)*
      (1 + 2*(-1 + Hs)*\[Nu]) + 48*Sqrt[-1 + Hs^2]*(-3 - 12*Hs^2 + 4*Hs^4)*
      \[Nu]*ArcSinh[Sqrt[-1 + Hs]/Sqrt[2]])/(6*Hs^2*(-1 + Hs^2)*
     (1 + 2*(-1 + Hs)*\[Nu]))
a4PM = (7*(169 + 380*Hs^2)*\[Nu]*EllipticE[(-1 + Hs)/(1 + Hs)]^2)/
     (8*(-1 + Hs)*Hs^2*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
    ((1183 + 2929*Hs + 2660*Hs^2 + 1200*Hs^3)*\[Nu]*
      EllipticE[(-1 + Hs)/(1 + Hs)]*EllipticK[(-1 + Hs)/(1 + Hs)])/
     (4*Hs^2*(-1 + Hs^2)*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    ((834 + 2095*Hs + 1200*Hs^2)*\[Nu]*EllipticK[(-1 + Hs)/(1 + Hs)]^2)/
     (4*Hs^2*(-1 + Hs^2)*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    (2*(-852 - 283*Hs^2 - 140*Hs^4 + 75*Hs^6)*\[Nu]*Log[Hs])/
     (3*Hs*(-1 + Hs^2)*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
    (-315*Hs^7 + 5985*Hs^9 - 16065*Hs^11 + 10395*Hs^13 + 45*\[Nu] - 
      207*Hs^2*\[Nu] + 1471*Hs^4*\[Nu] - 13349*Hs^6*\[Nu] + 
      38135*Hs^7*\[Nu] - 64424*Hs^8*\[Nu] + 32177*Hs^9*\[Nu] + 
      15056*Hs^10*\[Nu] + 25145*Hs^11*\[Nu] - 27952*Hs^12*\[Nu] - 
      33249*Hs^13*\[Nu] + 35360*Hs^14*\[Nu] - 4320*Hs^15*\[Nu] - 
      3600*Hs^16*\[Nu] + 288*Hs^7*Pi^2*\[Nu] - 1824*Hs^8*Pi^2*\[Nu] + 
      2520*Hs^9*Pi^2*\[Nu] + 2208*Hs^10*Pi^2*\[Nu] - 6624*Hs^11*Pi^2*\[Nu] + 
      1056*Hs^12*Pi^2*\[Nu] + 5136*Hs^13*Pi^2*\[Nu] - 1440*Hs^14*Pi^2*\[Nu] - 
      1920*Hs^15*Pi^2*\[Nu] + 600*Hs^17*Pi^2*\[Nu] - 
      324*Hs^5*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 
      4050*Hs^7*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] - 
      16686*Hs^9*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 
      25110*Hs^11*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] - 
      12150*Hs^13*Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 24000*Hs^8*\[Nu]*
       Sqrt[1 + 2*(-1 + Hs)*\[Nu]] - 44160*Hs^10*\[Nu]*
       Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 1344*Hs^12*\[Nu]*
       Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 18816*Hs^14*\[Nu]*
       Sqrt[1 + 2*(-1 + Hs)*\[Nu]] + 648*Hs^5*(1 + 2*(-1 + Hs)*\[Nu]) - 
      9720*Hs^7*(1 + 2*(-1 + Hs)*\[Nu]) + 44928*Hs^9*
       (1 + 2*(-1 + Hs)*\[Nu]) - 69768*Hs^11*(1 + 2*(-1 + Hs)*\[Nu]) + 
      35640*Hs^13*(1 + 2*(-1 + Hs)*\[Nu]) - 
      324*Hs^5*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) + 
      5985*Hs^7*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) - 
      34227*Hs^9*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) + 
      60723*Hs^11*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) - 
      33885*Hs^13*(1 + 2*(-1 + Hs)*\[Nu])^(3/2) - 8640*Hs^7*Sqrt[-1 + Hs^2]*
       \[Nu]*Sqrt[1 + 2*(-1 + Hs)*\[Nu]]*Log[2] - 22464*Hs^9*Sqrt[-1 + Hs^2]*
       \[Nu]*Sqrt[1 + 2*(-1 + Hs)*\[Nu]]*Log[2] + 59904*Hs^11*Sqrt[-1 + Hs^2]*
       \[Nu]*Sqrt[1 + 2*(-1 + Hs)*\[Nu]]*Log[2] - 16128*Hs^13*Sqrt[-1 + Hs^2]*
       \[Nu]*Sqrt[1 + 2*(-1 + Hs)*\[Nu]]*Log[2] + 36*Hs^7*(-1 + Hs^2)^2*
       (-42 - 228*Hs - 51*Hs^2 - 180*Hs^3 - 100*Hs^4 + 25*Hs^6)*\[Nu]*
       Log[(1 + Hs)/2]^2 - 24*Hs^7*(-1151 + 3336*Hs - 1997*Hs^2 - 2424*Hs^3 + 
        2809*Hs^4 - 360*Hs^5 + 129*Hs^6 - 552*Hs^7 + 210*Hs^8)*\[Nu]*
       Log[Sqrt[-1 + Hs^2]/2] + 48*Hs^7*(-1 + Hs^2)*\[Nu]*Log[(1 + Hs)/2]*
       (-152 - 2520*Hs - 136*Hs^2 - 739*Hs^3 - 612*Hs^4 - 416*Hs^5 + 
        75*Hs^7 + 3*(5 - 76*Hs + 145*Hs^2 + 16*Hs^3 - 185*Hs^4 + 60*Hs^5 + 
          35*Hs^6)*Log[Sqrt[-1 + Hs^2]/2]))/(144*Hs^9*(-1 + Hs^2)^2*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - (8*(15 + 39*Hs^2 - 104*Hs^4 + 28*Hs^6)*
      \[Nu]*Log[Sqrt[-1 + Hs] + Sqrt[1 + Hs]])/(Hs^2*(-1 + Hs^2)^(3/2)*
      (1 + 2*(-1 + Hs)*\[Nu])) + ((-3 + 2*Hs^2)*\[Nu]*
      (-1151 + 3504*Hs - 3148*Hs^2 + 576*Hs^3 - 339*Hs^4 + 720*Hs^5 - 
       210*Hs^6 + (96 + 624*Hs^2 - 720*Hs^4)*Log[(1 + Hs)/2] + 
       6*(-11 + 41*Hs^2 - 65*Hs^4 + 35*Hs^6)*Log[Sqrt[-1 + Hs^2]/2])*
      Log[Hs + Sqrt[-1 + Hs]*Sqrt[1 + Hs]])/(12*Hs*(-1 + Hs^2)^(5/2)*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
    ((3 - 2*Hs^2)^2*(11 - 30*Hs^2 + 35*Hs^4)*\[Nu]*
      Log[Hs + Sqrt[-1 + Hs]*Sqrt[1 + Hs]]^2)/(8*(-1 + Hs^2)^3*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
    ((1 + Hs)*(12 + 64*Hs + 65*Hs^2 - 5*Hs^3 - 25*Hs^4 + 25*Hs^5)*\[Nu]*
      PolyLog[2, (1 - Hs)/2])/(2*Hs^2*(1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + 
    (2*(12 - 57*Hs + 82*Hs^2 - 7*Hs^3 - 60*Hs^4 + 30*Hs^5)*\[Nu]*
      PolyLog[2, -Sqrt[(-1 + Hs)/(1 + Hs)]])/(Hs*(-1 + Hs^2)^(3/2)*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) - 
    (2*(12 - 57*Hs + 82*Hs^2 - 7*Hs^3 - 60*Hs^4 + 30*Hs^5)*\[Nu]*
      PolyLog[2, Sqrt[(-1 + Hs)/(1 + Hs)]])/(Hs*(-1 + Hs^2)^(3/2)*
      (1 + 2*(-1 + Hs)*\[Nu])^(3/2)) + ((20 + 111*Hs^2 + 30*Hs^4 - 25*Hs^6)*
      \[Nu]*PolyLog[2, (1 - Hs)/(1 + Hs)])/
     (Hs^2*(1 + 2*(-1 + Hs)*\[Nu])^(3/2))
\[CapitalDelta]4PN = ((-1 + Hs^2)*\[Nu]*(-325668 + 17760*EulerGamma - 
       39066304*Log[2] + 10644129*Log[3] + 9765625*Log[5]))/(900*r^4) + 
    ((-1 + Hs^2)^3*\[Nu]*(-123240 - 42460416*Log[2] + 12594933*Log[3] + 
       9765625*Log[5]))/(1440*r^2) + 
    ((-1 + Hs^2)^2*\[Nu]*(-1894008 - 451184384*Log[2] + 129026439*Log[3] + 
       107421875*Log[5]))/(7200*r^3) + (((-16408 + 615*Pi^2)*\[Nu]^2)/192 + 
      (9*\[Nu]^3)/4 + \[Nu]*((136*EulerGamma)/3 + (1571*Pi^2)/6144 + 
        (-836998 - 36710784*Log[2] + 9550629*Log[3] + 9765625*Log[5])/3600))/
     r^5 - (148*(-1 + Hs^2)*\[Nu]*Log[-1 + Hs^2])/(15*r^4) + 
    ((-68*\[Nu])/(3*r^5) - (148*(-1 + Hs^2)*\[Nu])/(15*r^4))*Log[r]
Heff = Sqrt[(1 + pr^2*(1 - 2*u) + l^2*u^2)*(1 - 2*u + a2PM*u^2 + a3PM*u^3 + 
      a4PM*u^4 + \[CapitalDelta]4PN)]


(* ::Section::Closed:: *)
(*4PN-EOB Hamiltonian for hyperbolic orbits*)


(* 4PN-EOB Hamiltonian for hyperbolic orbits to next-to-leading order 
	in large-eccentricity expansion. See Sec. V.C in the paper *)
Ahyp = 1 - 2*u + 2*u^3*\[Nu] + (94/3 - (41*Pi^2)/32)*u^4*\[Nu] + 
    u^5*((-4237/60 + (2275*Pi^2)/512)*\[Nu] + (-221/6 + (41*Pi^2)/32)*
       \[Nu]^2 + \[Nu]*(-5464/75 + (2752*Log[2])/15) + (64*\[Nu]*Log[p^2])/5)
Dbhyp = 1 + 6*u^2*\[Nu] + u^3*(52*\[Nu] - 6*\[Nu]^2) + 
    u^4*((1679/9 - (23761*Pi^2)/1536)*\[Nu] + (-260 + (123*Pi^2)/16)*
       \[Nu]^2 + \[Nu]*(168 - (1184*Log[2])/15) + (592*\[Nu]*Log[p^2])/15)
Qhyp = pr^4*u^2*(8*\[Nu] - 6*\[Nu]^2) + 
    pr^6*u^2*((-9*\[Nu])/5 - (27*\[Nu]^2)/5 + 6*\[Nu]^3) + 
    pr^4*u^3*(20*\[Nu] - 83*\[Nu]^2 + 10*\[Nu]^3)
Heffhyp = Sqrt[Ahyp*(1 + Ahyp*Dbhyp*pr^2 + Qhyp + l^2*u^2)]

